Proper Rainbow Saturation Numbers for Cycles

We say that an edge-coloring of a graph $G$ is proper if every pair of incident edges receive distinct colors, and is rainbow if no two edges of $G$ receive the same color. Furthermore, given a fixed graph $F$, we say that $G$ is rainbow $F$-saturated if $G$ admits a proper edge-coloring which does not contain any rainbow subgraph isomorphic to $F$, but the addition of any edge to $G$ makes such an edge-coloring impossible. The maximum number of edges in a rainbow $F$-saturated graph is the rainbow Tur\'an number, whose study was initiated in 2007 by Keevash, Mubayi, Sudakov, and Verstra\"ete. Recently, Bushaw, Johnston, and Rombach introduced study of a corresponding saturation problem, asking for the minimum number of edges in a rainbow $F$-saturated graph. We term this minimum the proper rainbow saturation number of $F$, denoted $\mathrm{sat}^*(n,F)$. We asymptotically determine $\mathrm{sat}^*(n,C_4)$, answering a question of Bushaw, Johnston, and Rombach. We also exhibit constructions which establish upper bounds for $\mathrm{sat}^*(n,C_5)$ and $\mathrm{sat}^*(n,C_6)$.

==> anc/SAT6.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "7d4f41db",
   "metadata": {},
   "source": [
    "# Proper Rainbow Saturation for $C_6$\n",
    "\n",
    "This is a notebook accompanying paper\n",
    "*Proper Rainbow Saturation Numbers for Cycles*\n",
    "by Anastasia Halfpap, Bernard Lidický and Tomáš Masařík.\n",
    "\n",
    "This notebook should be used in SageMath, it is not a usual python notebook.\n",
    "\n",
    "Call *Core* $K_8$ without an induced matching. \n",
    "*Pendant* is a triangle outside of the core connected by 4 edges to the core.\n",
    "See paper for description of the connection.\n",
    "We consider Core and two pendant triangles. \n",
    "\n",
    "When exploring the colorings, we need to fix the maximum number of colors.\n",
    "Fortunately we can show that the number of colors is at most 13 in all cases\n",
    "we need to check.\n",
    "To make the calculation feasible, we try to fix colors of edges instead of having them as variables.\n",
    "\n",
    "The first obvious thing to fix is take the vertex of hihgest degree and fix colors of all incident edges. They must be all different since the coloring is rainbow.\n",
    "Then we proceed as follows.\n",
    "\n",
    "\n",
    "1) Show that Core can be colored by **at most** 7 colors, meaning 6 or 7 colors.\n",
    "- First calculate that the largest C6-free subgraph of the core has 15 edges\n",
    "- Try to color the core with up to 15 colors\n",
    "- Only colorings with 6 or 7 colors are possible\n",
    "\n",
    "2) Show that Core and one pendant triangle can be colored by **at most** 9 colors, meaning 8 or 9 colors.\n",
    "- Core has at most 7 colors\n",
    "- Extra triangle has 7 edges\n",
    "- Try up to 14 colors\n",
    "\n",
    "3) Show that in every coloring of Core and one pendant triangle, colors of some edges are fixed. \n",
    "- Makes other programs smaller\n",
    "\n",
    "4) Show that Core and two pendant triangles can be colored by **at most** 12 colors. \n",
    "- Core is at least 6 colors\n",
    "- Adding a triangle adds aat most 3 new colors\n",
    "- We do a test on 13 just for sanity check\n",
    "\n",
    "5) Show that in every coloring of Core and two pendant triangle, colors of few more edges \n",
    "are fixed. \n",
    "\n",
    "6) Show that no edge can be added to the Core and two pendant triangles. \n",
    "\n",
    "7) Show that a core + 1 extra vertex incident to the highest degree vertex is saturated, i.e. no edge can be added.\n",
    "\n",
    "**Note**: The code can use various solvers. Change the solver in the next cell if you wish.\n",
    "The calculation of all cells with `calculate_all=False` takes several hours to finish on a laptop. If you set `calculate_all=True`, then you obtain the actual proof but the calculation will require significant memory and would be wise to run on a server instead."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "69b8fa34",
   "metadata": {},
   "outputs": [],
   "source": [
    "calculate_all = False\n",
    "\n",
    "# This cell defines functions we use in the rest\n",
    "\n",
    "# Our Sage was doing a lot of warnings so this turns them off\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\", category=DeprecationWarning) \n",
    "\n",
    "# There are two solver so choose from that we tried.\n",
    "from sage.sat.solvers.picosat import PicoSAT\n",
    "from sage.sat.solvers.dimacs import Glucose\n",
    "\n",
    "def sat_test(g, colors, precolored=dict(), forbcolor=dict(), verbose=False, force_use_all_colors=False):\n",
    "    # precolored are pairs (u,v), color \n",
    "    # FOr example {(0,1):1], (0,2):2, ... }\n",
    "    # g ... Graph\n",
    "    # colors ... integer, number of colors 0,1,2,...(colors-1)\n",
    "    # precolored ... recolroing of some edges in g : precolored[(0,1)] = 3\n",
    "    # forbcolor ... forbidden colors   \n",
    "    # verbose ... will say more about what isw happening\n",
    "    # force_use_all_colors ... saying each color must be used\n",
    "    #\n",
    "    # return True if coloring exists\n",
    "    #        False if coloring does not exist\n",
    "    \n",
    "\n",
    "    # Here you can change the SAT solver. There are other in SageMath that could\n",
    "    # be used but we have not tried them.\n",
    "    solver = PicoSAT()\n",
    "    #solver = Glucose()\n",
    "\n",
    "    rainbow_colors=range(colors)  # [0,1,...,colors-1]\n",
    "\n",
    "    edges = g.edges(labels=False)\n",
    "    vertices = g.vertices()\n",
    "\n",
    "    edge_to_variable=dict()\n",
    "    next_edge=1\n",
    "    for e in edges:\n",
    "        edge_to_variable[e]=next_edge\n",
    "        next_edge += len(rainbow_colors)\n",
    "\n",
    "    for e in edges:\n",
    "        if e not in forbcolor:\n",
    "            forbcolor[e]=[]\n",
    "\n",
    "    \n",
    "    # Every edge has at least one color\n",
    "    for e in edges:\n",
    "        if e in precolored:\n",
    "            solver.add_clause([edge_to_variable[e]+precolored[e]]) \n",
    "            if verbose:\n",
    "                print('edge is colored',e,precolored[e])\n",
    "        else:\n",
    "            if e in forbcolor:\n",
    "                solver.add_clause([edge_to_variable[e]+c for c in set(rainbow_colors)-set(forbcolor[e])]) \n",
    "\n",
    "                \n",
    "    # Every color is used\n",
    "    # AND Every edge has at MOST one color\n",
    "    if force_use_all_colors:\n",
    "        for c in set(rainbow_colors):\n",
    "            #print('Force color',c,'as',[[e,edge_to_variable[e]+c] for e in edges])\n",
    "            solver.add_clause([edge_to_variable[e]+c for e in edges])\n",
    "        for e in edges:\n",
    "            for c in Combinations(set(rainbow_colors),2):\n",
    "                solver.add_clause((-(edge_to_variable[e]+c[0]), -(edge_to_variable[e]+c[1])))  \n",
    "\n",
    "                \n",
    "    # For every two edges sharing a vertex add a clause\n",
    "    # that the must be of different color\n",
    "    for x,y in Combinations(edges, 2):\n",
    "            if set(x) & set(y):\n",
    "                if x in precolored:\n",
    "                    xy_colors=[precolored[x]]\n",
    "                elif y in precolored:\n",
    "                    xy_colors=[precolored[y]]\n",
    "                else:\n",
    "                    xy_colors = set(rainbow_colors) - set(forbcolor[x]) - set(forbcolor[y])\n",
    "                for c in xy_colors:\n",
    "                    solver.add_clause((-(edge_to_variable[x]+c), -(edge_to_variable[y]+c)))  \n",
    "    \n",
    "    # Now we add all 6-cycles\n",
    "    for v1 in vertices:\n",
    "        for v2 in g.neighbors(v1):\n",
    "            if v1 > v2:\n",
    "                continue\n",
    "            for v3 in g.neighbors(v2):\n",
    "                if v1 >= v3:\n",
    "                    continue\n",
    "                for v4 in g.neighbors(v3):\n",
    "                    if v1 >= v4 or v4 == v2:\n",
    "                        continue\n",
    "                    for v5 in g.neighbors(v4):\n",
    "                        if v1 >= v5 or v5 in [v2,v3]:\n",
    "                            continue\n",
    "                        for v6 in set(g.neighbors(v5)) & set(g.neighbors(v1)):\n",
    "                            if v6 < v1 or v6 <= v2 or v6 in [v3,v4]:\n",
    "                                continue                              \n",
    "                            # finally v1,...,v6 is a 6-cycle\n",
    "                            # Not any rainbow cycle\n",
    "                            # ¬(P ∧ Q ∧ R) ∧ ¬(P ∧ Q ∧ S) ∧ ¬(T ∧ Q ∧ R) ∧ ¬(T ∧ Q ∧ S) ∧ ¬(P ∧ U ∧ R) ∧ ¬(P ∧ U ∧ S) ∧ ¬(T ∧ U ∧ R) ∧ ¬(T ∧ U ∧ S)\n",
    "                            # (¬P ∨ ¬Q ∨ ¬R) ∧ (¬P ∨ ¬Q ∨ ¬S) ∧ (¬T ∨ ¬Q ∨ ¬R) ∧ (¬T ∨ ¬Q ∨ ¬S) ∧ (¬P ∨ ¬U ∨ ¬R) ∧ (¬P ∨ ¬U ∨ ¬S) ∧ (¬T ∨ ¬U ∨ ¬R) ∧ (¬T ∨ ¬U ∨ ¬S) \n",
    "                            # Go over all rainbow colorings\n",
    "                            eC6 = [ (min(u,v), max(u,v)) for u,v in [[v1,v2],[v2,v3],[v3,v4],[v4,v5],[v5,v6],[v1,v6]] ]\n",
    "                            \n",
    "                            interesting=False;\n",
    "                            #if v1 == 0 and v2 == 2 and v3 == 5 and v4 == 1 and v5 == 10 and v6 == 9:\n",
    "                            #    interesting = True\n",
    "                            \n",
    "                            if interesting:\n",
    "                                print(\"FOUND\",eC6)\n",
    "                            if verbose:\n",
    "                                print('6-cycle',eC6)\n",
    "                                print(v1, v2, v3, v4, v5, v6)\n",
    "                            fixed_eC6 = [e for e in eC6 if e in precolored ]\n",
    "                            forced_colors = [ precolored[e] for e in fixed_eC6 ]\n",
    "                            \n",
    "                            # C6 is definitely not rainbow\n",
    "                            if len(forced_colors) > len(set(forced_colors)):\n",
    "                                continue\n",
    "                                \n",
    "                            rainbows_for_eC6 = set(rainbow_colors) - set(forced_colors)\n",
    "                            free_eC6 = list(set(eC6) - set(fixed_eC6))\n",
    "                            \n",
    "                            if len(rainbows_for_eC6) < len(free_eC6):\n",
    "                                print('Something went wrong')\n",
    "\n",
    "                            if interesting:\n",
    "                                print('  Color so far')\n",
    "                                print('fixed_eC6=',fixed_eC6)\n",
    "                                print('forced_colors=',forced_colors)\n",
    "                                print('rainbows_for_eC6=',rainbows_for_eC6)\n",
    "                                print('free_eC6=',free_eC6)\n",
    "                            \n",
    "                            for rainbow in Permutations(rainbows_for_eC6, len(free_eC6)):\n",
    "                                \n",
    "                                # not allowed colors\n",
    "                                colors_allowed=True\n",
    "                                for i in range(len(free_eC6)):\n",
    "                                    if rainbow[i] in forbcolor[free_eC6[i]]:\n",
    "                                        colors_allowed = False\n",
    "                                        break\n",
    "                                if colors_allowed == False:\n",
    "                                    continue\n",
    "                                \n",
    "                                solver.add_clause([  -(edge_to_variable[free_eC6[i]]+rainbow[i]) for i in range(len(free_eC6))])\n",
    "                                if verbose >= 2:\n",
    "                                    print('  Avoid',[ [free_eC6[i], rainbow[i]]   for i in range(len(free_eC6)) ])\n",
    "\n",
    "  \n",
    "    print('SAT with',len(solver.clauses()),'clauses')\n",
    "    #print(solver.clauses())\n",
    "    solution= solver()\n",
    "    if solution != False:\n",
    "        for e in edges:\n",
    "            init = edge_to_variable[e]\n",
    "            for c in rainbow_colors:\n",
    "                if solution[init+c] == True:\n",
    "                    g.set_edge_label(e[0],e[1], c)\n",
    "                    #print(e[0],e[1], c)\n",
    "    #print('Solution is',solution)\n",
    "    \n",
    "    return solution != False\n",
    "                \n",
    "\n",
    "    \n",
    "def test_if_precoloring_ok(g):\n",
    "    # g  graph\n",
    "    # Assume each edge, has a label that is it's color\n",
    "    # This test if there is no rainbow 6-cycle\n",
    "    \n",
    "    vertices = g.vertices()\n",
    "    edges = g.edges()\n",
    "\n",
    "    # Test if the coloring is proper\n",
    "    for v1 in vertices:\n",
    "        for v2 in g.neighbors(v1):\n",
    "            for v3 in g.neighbors(v2):\n",
    "                if v1 >= v3:\n",
    "                    continue\n",
    "                labels = [ g.edge_label(v1, v2), g.edge_label(v2, v3)]\n",
    "                if '' in labels: continue\n",
    "                if len(set(labels)) != 2:\n",
    "                    print(\"Not proper coloring \",[v1,v2],[v2,v3],'Colors are',g.edge_label(v1, v2), g.edge_label(v2, v3))\n",
    "\n",
    "    # Now we add all 6-cycles\n",
    "    for v1 in vertices:\n",
    "        for v2 in g.neighbors(v1):\n",
    "            if v1 > v2:\n",
    "                continue\n",
    "            for v3 in g.neighbors(v2):\n",
    "                if v1 >= v3:\n",
    "                    continue\n",
    "                for v4 in g.neighbors(v3):\n",
    "                    if v1 >= v4 or v4 == v2:\n",
    "                        continue\n",
    "                    for v5 in g.neighbors(v4):\n",
    "                        if v1 >= v5 or v5 in [v2,v3]:\n",
    "                            continue\n",
    "                        for v6 in set(g.neighbors(v5)) & set(g.neighbors(v1)):\n",
    "                            if v6 < v1 or v6 <= v2 or v6 in [v3,v4]:\n",
    "                                continue                              \n",
    "                            # finally v1,...,v6 is a 6-cycle\n",
    "                            # Not any rainbow cycle\n",
    "                            # ¬(P ∧ Q ∧ R) ∧ ¬(P ∧ Q ∧ S) ∧ ¬(T ∧ Q ∧ R) ∧ ¬(T ∧ Q ∧ S) ∧ ¬(P ∧ U ∧ R) ∧ ¬(P ∧ U ∧ S) ∧ ¬(T ∧ U ∧ R) ∧ ¬(T ∧ U ∧ S)\n",
    "                            # (¬P ∨ ¬Q ∨ ¬R) ∧ (¬P ∨ ¬Q ∨ ¬S) ∧ (¬T ∨ ¬Q ∨ ¬R) ∧ (¬T ∨ ¬Q ∨ ¬S) ∧ (¬P ∨ ¬U ∨ ¬R) ∧ (¬P ∨ ¬U ∨ ¬S) ∧ (¬T ∨ ¬U ∨ ¬R) ∧ (¬T ∨ ¬U ∨ ¬S) \n",
    "                            # Go over all rainbow colorings\n",
    "                            eC6 = [ (min(u,v), max(u,v)) for u,v in [[v1,v2],[v2,v3],[v3,v4],[v4,v5],[v5,v6],[v1,v6]] ]\n",
    "\n",
    "                            labels = [ g.edge_label(u, v) for u,v in eC6]\n",
    "                            if '' in labels: continue\n",
    "                            if None in labels: continue\n",
    "                            if len(set(labels)) == 6:\n",
    "                                print(\"Rainbow C6\",eC6)\n",
    "        \n",
    "def can_add_edge(g, colors, precolor, forb, e):\n",
    "    # Test if edge e can be added to graph g\n",
    "    #\n",
    "    #\n",
    "    g_e = copy(g)\n",
    "    g_e.add_edge(e)\n",
    "    e_forb = copy(forb)\n",
    "    expand_forb_from_precolor(g_e, precolor, e_forb)\n",
    "    solution=sat_test(g_e, colors, precolor, e_forb, 0)\n",
    "    if solution == False:\n",
    "        print(e,'--- cannot be added')\n",
    "    else:\n",
    "        print(e,'+++    can be added')\n",
    "    return solution\n",
    "\n",
    "def label_graph(g, precolor, forb):\n",
    "    # Adds labels to the edges\n",
    "    # \n",
    "    for e in g.edges():\n",
    "        g.set_edge_label(e[0],e[1], '')\n",
    "    for e in forb:\n",
    "        g.set_edge_label(e[0],e[1], '!')\n",
    "        #g.set_edge_label(e[0],e[1], '!'+str(forb[e]))\n",
    "    for e in precolor:\n",
    "        g.set_edge_label(e[0],e[1], precolor[e])\n",
    "\n",
    "\n",
    "def expand_forb_from_precolor(g, precolor, forb):\n",
    "    # Makes sure that forb includes colors of incident edges that are precolored\n",
    "    #\n",
    "\n",
    "    for e, color_e in precolor.items():\n",
    "        for u in e[:2]:\n",
    "            for v in g.neighbors(u):\n",
    "                e_uv = (min(u,v),max(u,v))\n",
    "                if e_uv not in precolor:\n",
    "                    if e_uv in forb:\n",
    "                        forb[e_uv].append(color_e)\n",
    "                    else:\n",
    "                        forb[e_uv] = [color_e]\n",
    "\n",
    "\n",
    "def is_c_forced_on_e(g, colors, precolor, forb, e, c):\n",
    "    # If coloring without e being colored c is possible\n",
    "    # it will be in labels of g\n",
    "    forb_e= forb\n",
    "    if e in forb:\n",
    "        forb_e[e].append(c)\n",
    "    else:\n",
    "        forb_e[e] = [c]\n",
    "    expand_forb_from_precolor(g, precolor, forb_e)\n",
    "    solution=sat_test(g, colors, precolor, forb_e)\n",
    "    if solution == False:\n",
    "        print(e,'Must be colored by ',c)\n",
    "    else:\n",
    "        print(e,'can be colored without',c)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "4890c4b0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 57 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Testing core.....\n",
      "Maximum number of edges in a C6-free subgraphs of the core is 15.0\n",
      "Maximum number of colors core could be rainbow colored is 15.0\n",
      "SAT with 20939 clauses\n",
      "6-Coloring exists  True\n",
      "SAT with 177831 clauses\n",
      "7-Coloring exists  True\n",
      "SAT with 845803 clauses\n",
      "8-Coloring exists  False\n",
      "SAT with 2924759 clauses\n",
      "9-Coloring exists  False\n",
      "SAT with 8220075 clauses\n",
      "10-Coloring exists  False\n",
      "Set calculate_all=True to test the 11- to 15- colorings\n",
      "Done with core\n"
     ]
    }
   ],
   "source": [
    "# This cell tests Core \n",
    "#\n",
    "# To get the drawing, we used \n",
    "#\n",
    "#  from phitigra import GraphEditor\n",
    "# \n",
    "#   editor = GraphEditor(g)\n",
    "#   editor.show()\n",
    "#\n",
    "# This works in jupyter notebook\n",
    "\n",
    "# can be obtained as g.get_pos()\n",
    "pos={0: (340, -150),\n",
    " 1: (334, -275),\n",
    " 2: (83, -201),\n",
    " 3: (49, -380),\n",
    " 4: (287, -23),\n",
    " 5: (222, -204),\n",
    " 6: (40, -32),\n",
    " 7: (260, -357),\n",
    "    }\n",
    "\n",
    "# can be obtained as g.edges()\n",
    "edges=[(0, 1, 3), (0, 2, 1), (0, 4, 2), (0, 5, 4), (0, 6, 0), (0, 7, 5),  (1, 2, 5), (1, 3, 0), (1, 4, 4), (1, 5, 2), (1, 7, 1),  (2, 3, 4), (2, 4, 0), (2, 6, 2), (2, 7, 3), (3, 4, 5), (3, 5, 1), (3, 6, 3), (3, 7, 2), (4, 5, 3), (4, 6, 1), (5, 6, 5), (5, 7, 0), (6, 7, 4)]\n",
    "\n",
    "\n",
    "g=Graph(edges)\n",
    "g.set_pos(pos)\n",
    "\n",
    "g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "# This will complain if rainbow C6 exists\n",
    "test_if_precoloring_ok(g)\n",
    "\n",
    "\n",
    "precolor = {\n",
    "    (0,1):3, (1,2):5, (1,3):0, (1,4):4, (1,5):2, (1,7):1\n",
    "        }\n",
    "\n",
    "\n",
    "forb=dict()\n",
    "expand_forb_from_precolor(g, precolor, forb)\n",
    " \n",
    "print('Testing core.....')\n",
    "# Colorable with 9 colors\n",
    "\n",
    "\n",
    "edges = g.edges(labels=False)\n",
    "vertices = g.vertices()\n",
    "\n",
    "\n",
    "# Testing maximum number of colors needed \n",
    "p = MixedIntegerLinearProgram(maximization=True, solver=\"GLPK\")    \n",
    "x = p.new_variable(binary=True)\n",
    "p.set_objective(sum([x[e] for e in edges]))\n",
    "\n",
    "# Now we add all 6-cycles\n",
    "for v1 in vertices:\n",
    "    for v2 in g.neighbors(v1):\n",
    "        if v1 > v2:\n",
    "            continue\n",
    "        for v3 in g.neighbors(v2):\n",
    "            if v1 >= v3:\n",
    "                continue\n",
    "            for v4 in g.neighbors(v3):\n",
    "                if v1 >= v4 or v4 == v2:\n",
    "                    continue\n",
    "                for v5 in g.neighbors(v4):\n",
    "                    if v1 >= v5 or v5 in [v2,v3]:\n",
    "                        continue\n",
    "                    for v6 in set(g.neighbors(v5)) & set(g.neighbors(v1)):\n",
    "                        if v6 < v1 or v6 <= v2 or v6 in [v3,v4]:\n",
    "                            continue                \n",
    "\n",
    "\n",
    "                        # finally v1,...,v6 is a 6-cycle\n",
    "                        # Not any rainbow cycle\n",
    "                        # ¬(P ∧ Q ∧ R) ∧ ¬(P ∧ Q ∧ S) ∧ ¬(T ∧ Q ∧ R) ∧ ¬(T ∧ Q ∧ S) ∧ ¬(P ∧ U ∧ R) ∧ ¬(P ∧ U ∧ S) ∧ ¬(T ∧ U ∧ R) ∧ ¬(T ∧ U ∧ S)\n",
    "                        # (¬P ∨ ¬Q ∨ ¬R) ∧ (¬P ∨ ¬Q ∨ ¬S) ∧ (¬T ∨ ¬Q ∨ ¬R) ∧ (¬T ∨ ¬Q ∨ ¬S) ∧ (¬P ∨ ¬U ∨ ¬R) ∧ (¬P ∨ ¬U ∨ ¬S) ∧ (¬T ∨ ¬U ∨ ¬R) ∧ (¬T ∨ ¬U ∨ ¬S) \n",
    "                        # Go over all rainbow colorings\n",
    "                        eC6 = [ (min(u,v), max(u,v)) for u,v in [[v1,v2],[v2,v3],[v3,v4],[v4,v5],[v5,v6],[v1,v6]] ]\n",
    "\n",
    "                        p.add_constraint(sum([x[e] for e in eC6]) <= 5)\n",
    "max_edges=p.solve()\n",
    "print('Maximum number of edges in a C6-free subgraphs of the core is',max_edges)\n",
    "print('Maximum number of colors core could be rainbow colored is',max_edges)\n",
    "\n",
    "\n",
    "# Can be colored with 9 colors\n",
    "solution=sat_test(g, 6, precolor, forb, 0, True)\n",
    "print('6-Coloring exists ',solution)\n",
    "\n",
    "solution=sat_test(g, 7, precolor, forb, 0, True)\n",
    "print('7-Coloring exists ',solution)\n",
    "\n",
    "# All these below also result is False but the computation\n",
    "# starts to take a long time\n",
    "solution=sat_test(g, 8, precolor, forb, 0, True)\n",
    "print('8-Coloring exists ',solution)\n",
    "\n",
    "solution=sat_test(g, 9, precolor, forb, 0, True)\n",
    "print('9-Coloring exists ',solution)\n",
    "\n",
    "solution=sat_test(g, 10, precolor, forb, 0, True)\n",
    "print('10-Coloring exists ',solution)\n",
    "\n",
    "if calculate_all:\n",
    "    solution=sat_test(g, 11, precolor, forb, 0, True)\n",
    "    print('11-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 12, precolor, forb, 0, True)\n",
    "    print('12-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 13, precolor, forb, 0, True)\n",
    "    print('13-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 14, precolor, forb, 0, True)\n",
    "    print('14-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 15, precolor, forb, 0, True)\n",
    "    print('15-Coloring exists ',solution)\n",
    "    \n",
    "else:\n",
    "    print(\"Set calculate_all=True to test the 11- to 15- colorings\")\n",
    "    \n",
    "print('Done with core')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "a115821a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 74 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Testing core + 1 triangle...\n",
      "SAT with 250759 clauses\n",
      "8-Coloring exists  True\n",
      "SAT with 334463 clauses\n",
      "9-Coloring exists  True\n",
      "SAT with 473410 clauses\n",
      "10-Coloring exists  False\n",
      "Set calculate_all=True to test the 11- to 14- colorings\n",
      "SAT with 3303997 clauses\n",
      "(6, 10) Must be colored by  6\n",
      "SAT with 2397901 clauses\n",
      "coloring of edge (0,9) without using 6 or 7 existence:  False\n"
     ]
    }
   ],
   "source": [
    "# This cell tests Core plus one pendant triangle.\n",
    "#\n",
    "#\n",
    "# To get the drawing, we used \n",
    "#\n",
    "#  from phitigra import GraphEditor\n",
    "# \n",
    "#   editor = GraphEditor(g)\n",
    "#   editor.show()\n",
    "#\n",
    "# This works in jupyter notebook\n",
    "\n",
    "# can be obtained as g.get_pos()\n",
    "pos={0: (340, -150),\n",
    " 1: (334, -275),\n",
    " 2: (83, -201),\n",
    " 3: (49, -380),\n",
    " 4: (287, -23),\n",
    " 5: (222, -204),\n",
    " 6: (40, -32),\n",
    " 7: (260, -357),\n",
    " 8: (571, -182),\n",
    " 9: (577, -34),\n",
    " 10: (535, -109),\n",
    "    }\n",
    "\n",
    "# can be obtained as g.edges()\n",
    "edges=[(0, 1, 3), (0, 2, 1), (0, 4, 2), (0, 5, 4), (0, 6, 0), (0, 7, 5), (0, 9, 6),  (1, 2, 5), (1, 3, 0), (1, 4, 4), (1, 5, 2), (1, 7, 1), (1, 8, 6), (1, 10, 7), (2, 3, 4), (2, 4, 0), (2, 6, 2), (2, 7, 3), (3, 4, 5), (3, 5, 1), (3, 6, 3), (3, 7, 2), (4, 5, 3), (4, 6, 1), (5, 6, 5), (5, 7, 0), (6, 7, 4), (6, 10, 6), (8, 9, 7), (8, 10, 10), (9, 10, 0)]\n",
    "\n",
    "\n",
    "g=Graph(edges)\n",
    "g.set_pos(pos)\n",
    "\n",
    "g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "# This will complain if rainbow C6 exists\n",
    "test_if_precoloring_ok(g)\n",
    "\n",
    "\n",
    "precolor = {\n",
    "    (0,1):3, (1,2):5, (1,3):0, (1,4):4, (1,5):2, (1,7):1, (1,8):6, (1,10):7\n",
    "        }\n",
    "\n",
    "forb=dict()\n",
    "for e in g.edges(labels=False):\n",
    "    if max(e) <= 7:\n",
    "        forb[e] = [7,8,9,10,11,12,13,14]\n",
    "\n",
    "\n",
    "expand_forb_from_precolor(g, precolor, forb)\n",
    " \n",
    "print('Testing core + 1 triangle...')\n",
    "# Colorable with 9 colors\n",
    "\n",
    "# Can be colored with 8 colors\n",
    "solution=sat_test(g, 8, precolor, forb, 0, True)\n",
    "print('8-Coloring exists ',solution)\n",
    "\n",
    "\n",
    "# Can be colored with 9 colors\n",
    "solution=sat_test(g, 9, precolor, forb, 0, True)\n",
    "print('9-Coloring exists ',solution)\n",
    "\n",
    "# CANNOT be colored with 10 colors\n",
    "solution=sat_test(g, 10, precolor, forb, 0, True)\n",
    "print('10-Coloring exists ',solution)\n",
    "\n",
    "if calculate_all:\n",
    "    # CANNOT be colored with 11 colors\n",
    "    solution=sat_test(g, 11, precolor, forb, 0, True)\n",
    "    print('11-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 12, precolor, forb, 0, True)\n",
    "    print('12-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 13, precolor, forb, 0, True)\n",
    "    print('13-Coloring exists ',solution)\n",
    "\n",
    "    solution=sat_test(g, 14, precolor, forb, 0, True)\n",
    "    print('14-Coloring exists ',solution)\n",
    "else:\n",
    "    print(\"Set calculate_all=True to test the 11- to 14- colorings\")\n",
    "    \n",
    "\n",
    "#g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "\n",
    "is_c_forced_on_e(g, 9, precolor, dict(), (6,10), 6)\n",
    "precolor[(6,10)]=6\n",
    "\n",
    "\n",
    "# This is saying (0,9) must be colored 6 or 7\n",
    "forb=dict()\n",
    "forb[(0,9)] = [6,7]\n",
    "expand_forb_from_precolor(g, precolor, forb)\n",
    "solution=sat_test(g, 9, precolor, forb, 0, True)\n",
    "print('coloring of edge (0,9) without using 6 or 7 existence: ', solution)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a62c4710",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 91 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Testing core + 2 triangles ...\n",
      "SAT with 30757570 clauses\n",
      "12-Coloring exists  True\n",
      "SAT with 62965204 clauses\n",
      "13-Coloring exists  False\n",
      "WLOG we can restrict to 12 colors for exploring the coloring.\n",
      "WLOG we can restrict to 13 colors for tests of adding one extra edge.\n"
     ]
    }
   ],
   "source": [
    "# This Cell shows that core and two pendant triangles can be colored by at most 12 colors. \n",
    "# This will run for a while, say an hour.\n",
    "#\n",
    "# can be obtained as g.get_pos()\n",
    "pos={0: (340, -150),\n",
    " 1: (334, -275),\n",
    " 2: (83, -201),\n",
    " 3: (49, -380),\n",
    " 4: (287, -23),\n",
    " 5: (222, -204),\n",
    " 6: (40, -32),\n",
    " 7: (260, -357),\n",
    " 8: (571, -182),\n",
    " 9: (577, -34),\n",
    " 10: (535, -109),\n",
    " 11: (508, -384),\n",
    " 12: (404, -372),\n",
    " 13: (511, -289)}\n",
    "\n",
    "# can be obtained as g.edges()\n",
    "edges=[(0, 1, 3), (0, 2, 1), (0, 4, 2), (0, 5, 4), (0, 6, 0), (0, 7, 5), (0, 9, 6), (0, 13, 8), (1, 2, 5), (1, 3, 0), (1, 4, 4), (1, 5, 2), (1, 7, 1), (1, 8, 6), (1, 10, 7), (1, 11, 9), (1, 12, 8), (2, 3, 4), (2, 4, 0), (2, 6, 2), (2, 7, 3), (3, 4, 5), (3, 5, 1), (3, 6, 3), (3, 7, 2), (4, 5, 3), (4, 6, 1), (5, 6, 5), (5, 7, 0), (6, 7, 4), (6, 10, 6), (6, 11, 8), (8, 9, 7), (8, 10, 10), (9, 10, 0), (11, 12, 11), (11, 13, 0), (12, 13, 9)]\n",
    "\n",
    "\n",
    "g=Graph(edges)\n",
    "g.set_pos(pos)\n",
    "\n",
    "g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "# This will complain if rainbow C6 exists\n",
    "test_if_precoloring_ok(g)\n",
    "\n",
    "\n",
    "\n",
    "precolor = {\n",
    "    (0,1):3, (1,2):5, (1,3):0, (1,4):4, (1,5):2, (1,7):1,\n",
    "    (1,8):6, (1,10):7, \n",
    "    (1,11):9, (1,12):8,\n",
    "    (6,10):6, (6,11):8,\n",
    "           }\n",
    "\n",
    "\n",
    "forb=dict()\n",
    "forb[(0,9)]  = [0,1,2,3,4,5,  8,9,10,11,12]\n",
    "forb[(0,13)] = [0,1,2,3,4,5,6,7, 10,11,12]\n",
    "expand_forb_from_precolor(g, precolor, forb)\n",
    "\n",
    "\n",
    "print('Testing core + 2 triangles ...')\n",
    "# 12-coloring exists\n",
    "solution=sat_test(g, 12, precolor, forb, 0, True)\n",
    "print('12-Coloring exists ',solution)\n",
    "solution=sat_test(g, 13, precolor, forb, 0, True)\n",
    "print('13-Coloring exists ',solution)\n",
    "\n",
    "print('WLOG we can restrict to 12 colors for exploring the coloring.')\n",
    "print('WLOG we can restrict to 13 colors for tests of adding one extra edge.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0ec4ac26",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 91 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Testing core + 2 triangles ...\n",
      "SAT with 30747262 clauses\n",
      "(0, 9) Must be colored by  6\n",
      "SAT with 20951123 clauses\n",
      "(0, 6) Must be colored by  0\n",
      "SAT with 24138486 clauses\n",
      "(11, 0) --- cannot be added\n",
      "SAT with 24660625 clauses\n",
      "(11, 2) --- cannot be added\n",
      "SAT with 24729607 clauses\n",
      "(11, 3) --- cannot be added\n",
      "SAT with 24660625 clauses\n",
      "(11, 4) --- cannot be added\n",
      "SAT with 24660625 clauses\n",
      "(11, 5) --- cannot be added\n",
      "SAT with 24660625 clauses\n",
      "(11, 7) --- cannot be added\n",
      "SAT with 23479491 clauses\n",
      "(11, 8) --- cannot be added\n",
      "SAT with 23500675 clauses\n",
      "(11, 9) --- cannot be added\n",
      "SAT with 23493925 clauses\n",
      "(11, 10) --- cannot be added\n",
      "SAT with 24018695 clauses\n",
      "(12, 0) --- cannot be added\n",
      "SAT with 24607252 clauses\n",
      "(12, 2) --- cannot be added\n",
      "SAT with 24846472 clauses\n",
      "(12, 3) --- cannot be added\n",
      "SAT with 24607252 clauses\n",
      "(12, 4) --- cannot be added\n",
      "SAT with 24607252 clauses\n",
      "(12, 5) --- cannot be added\n",
      "SAT with 24193092 clauses\n",
      "(12, 6) --- cannot be added\n",
      "SAT with 24607252 clauses\n",
      "(12, 7) --- cannot be added\n",
      "SAT with 23469559 clauses\n",
      "(12, 8) --- cannot be added\n",
      "SAT with 23483879 clauses\n",
      "(12, 9) --- cannot be added\n",
      "SAT with 23479491 clauses\n",
      "(12, 10) --- cannot be added\n",
      "SAT with 23494384 clauses\n",
      "(13, 1) --- cannot be added\n",
      "SAT with 24869010 clauses\n",
      "(13, 2) --- cannot be added\n",
      "SAT with 24953308 clauses\n",
      "(13, 3) --- cannot be added\n",
      "SAT with 24869010 clauses\n",
      "(13, 4) --- cannot be added\n",
      "SAT with 24869010 clauses\n",
      "(13, 5) --- cannot be added\n",
      "SAT with 24340820 clauses\n",
      "(13, 6) --- cannot be added\n",
      "SAT with 24869010 clauses\n",
      "(13, 7) --- cannot be added\n",
      "SAT with 23483879 clauses\n",
      "(13, 8) --- cannot be added\n",
      "SAT with 23522359 clauses\n",
      "(13, 9) --- cannot be added\n",
      "SAT with 23500675 clauses\n",
      "(13, 10) --- cannot be added\n",
      "SAT with 32129871 clauses\n",
      "(2, 5) --- cannot be added\n",
      "SAT with 24385359 clauses\n",
      "(1, 6) --- cannot be added\n",
      "SAT with 32195065 clauses\n",
      "(0, 3) --- cannot be added\n",
      "SAT with 32129871 clauses\n",
      "(4, 7) --- cannot be added\n",
      "Proof is done\n"
     ]
    }
   ],
   "source": [
    "# This Cell shows that core and two pendant triangles have some colors fixed\n",
    "# and no other edges can be added. Runs over several hours on a laptop.\n",
    "\n",
    "# can be obtained as g.get_pos()\n",
    "pos={0: (340, -150),\n",
    " 1: (334, -275),\n",
    " 2: (83, -201),\n",
    " 3: (49, -380),\n",
    " 4: (287, -23),\n",
    " 5: (222, -204),\n",
    " 6: (40, -32),\n",
    " 7: (260, -357),\n",
    " 8: (571, -182),\n",
    " 9: (577, -34),\n",
    " 10: (535, -109),\n",
    " 11: (508, -384),\n",
    " 12: (404, -372),\n",
    " 13: (511, -289)}\n",
    "\n",
    "# can be obtained as g.edges()\n",
    "edges=[(0, 1, 3), (0, 2, 1), (0, 4, 2), (0, 5, 4), (0, 6, 0), (0, 7, 5), (0, 9, 6), (0, 13, 8), (1, 2, 5), (1, 3, 0), (1, 4, 4), (1, 5, 2), (1, 7, 1), (1, 8, 6), (1, 10, 7), (1, 11, 9), (1, 12, 8), (2, 3, 4), (2, 4, 0), (2, 6, 2), (2, 7, 3), (3, 4, 5), (3, 5, 1), (3, 6, 3), (3, 7, 2), (4, 5, 3), (4, 6, 1), (5, 6, 5), (5, 7, 0), (6, 7, 4), (6, 10, 6), (6, 11, 8), (8, 9, 7), (8, 10, 10), (9, 10, 0), (11, 12, 11), (11, 13, 0), (12, 13, 9)]\n",
    "\n",
    "\n",
    "g=Graph(edges)\n",
    "g.set_pos(pos)\n",
    "\n",
    "g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "# This will complain if rainbow C6 exists\n",
    "test_if_precoloring_ok(g)\n",
    "\n",
    "\n",
    "precolor = {\n",
    "    (0,1):3, (1,2):5, (1,3):0, (1,4):4, (1,5):2, (1,7):1,\n",
    "    (1,8):6, (1,10):7, \n",
    "    (1,11):9, (1,12):8\n",
    "           }\n",
    "\n",
    "\n",
    "for e in g.edges():\n",
    "    g.set_edge_label(e[0],e[1], '')\n",
    "for e in precolor:\n",
    "    g.set_edge_label(e[0],e[1], precolor[e])\n",
    "    \n",
    "test_if_precoloring_ok(g)\n",
    "    \n",
    "#g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "\n",
    "print('Testing core + 2 triangles ...')\n",
    "\n",
    "# We know this from before\n",
    "#is_c_forced_on_e(g, 12, precolor, dict(), (6,10), 6)\n",
    "precolor[(6,10)]=6\n",
    "precolor[(6,11)]=8\n",
    "\n",
    "\n",
    "# We know this from before\n",
    "forb=dict()\n",
    "forb[(0,9)]  = [0,1,2,3,4,5,  8,9,10,11,12]\n",
    "forb[(0,13)] = [0,1,2,3,4,5,6,7, 10,11,12]\n",
    "\n",
    "is_c_forced_on_e(g, 12, precolor, forb, (0,9), 6)\n",
    "precolor[(0,9)]=6\n",
    "precolor[(0,13)]=8\n",
    "\n",
    "\n",
    "is_c_forced_on_e(g, 12, precolor, dict(), (0,6), 0)\n",
    "precolor[(0,6)]=0\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Tests of addition of extra edge to the construction\n",
    "\n",
    "for u in [11,12,13]:\n",
    "    for v in range(11):\n",
    "        if v not in g.neighbors(u):\n",
    "            can_add_edge(g, 13, precolor, dict(), (u,v))\n",
    "\n",
    "can_add_edge(g, 13, precolor, dict(), (2,5))\n",
    "can_add_edge(g, 13, precolor, dict(), (1,6))\n",
    "can_add_edge(g, 13, precolor, dict(), (0,3))\n",
    "can_add_edge(g, 13, precolor, dict(), (4,7))\n",
    "print(\"Proof is done\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0d484473",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 79 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Testing core + 1 triangle +1 vertex...\n",
      "SAT with 18595852 clauses\n",
      "(11, 0) --- cannot be added\n",
      "SAT with 19247981 clauses\n",
      "(11, 2) --- cannot be added\n",
      "SAT with 18475812 clauses\n",
      "(11, 3) --- cannot be added\n",
      "SAT with 19247981 clauses\n",
      "(11, 4) --- cannot be added\n",
      "SAT with 19247981 clauses\n",
      "(11, 5) --- cannot be added\n",
      "SAT with 19247981 clauses\n",
      "(11, 7) --- cannot be added\n",
      "SAT with 15857155 clauses\n",
      "(11, 8) --- cannot be added\n",
      "SAT with 15963827 clauses\n",
      "(11, 9) --- cannot be added\n",
      "SAT with 15829094 clauses\n",
      "(11, 10) --- cannot be added\n"
     ]
    }
   ],
   "source": [
    "# This cell tests Core plus one pendant triangle.\n",
    "#\n",
    "#\n",
    "# To get the drawing, we used \n",
    "#\n",
    "#  from phitigra import GraphEditor\n",
    "# \n",
    "#   editor = GraphEditor(g)\n",
    "#   editor.show()\n",
    "#\n",
    "# This works in jupyter notebook\n",
    "\n",
    "# can be obtained as g.get_pos()\n",
    "pos={0: (340, -150),\n",
    " 1: (334, -275),\n",
    " 2: (83, -201),\n",
    " 3: (49, -380),\n",
    " 4: (287, -23),\n",
    " 5: (222, -204),\n",
    " 6: (40, -32),\n",
    " 7: (260, -357),\n",
    " 8: (571, -182),\n",
    " 9: (577, -34),\n",
    " 10: (535, -109),\n",
    " 11: (635, -280),\n",
    "    }\n",
    "\n",
    "# can be obtained as g.edges()\n",
    "edges=[(0, 1, 3), (0, 2, 1), (0, 4, 2), (0, 5, 4), (0, 6, 0), (0, 7, 5), (0, 9, 6),  (1, 2, 5), (1, 3, 0), (1, 4, 4), (1, 5, 2), (1, 7, 1), (1, 8, 6), (1, 10, 7), (2, 3, 4), (2, 4, 0), (2, 6, 2), (2, 7, 3), (3, 4, 5), (3, 5, 1), (3, 6, 3), (3, 7, 2), (4, 5, 3), (4, 6, 1), (5, 6, 5), (5, 7, 0), (6, 7, 4), (6, 10, 6), (8, 9, 7), (8, 10, 10), (9, 10, 0), (1,11,11), (6,11,12)]\n",
    "\n",
    "\n",
    "g=Graph(edges)\n",
    "g.set_pos(pos)\n",
    "\n",
    "g.graphplot(edge_labels=True).show(figsize=[8, 5])\n",
    "\n",
    "# This will complain if rainbow C6 exists\n",
    "test_if_precoloring_ok(g)\n",
    "\n",
    "\n",
    "precolor = {\n",
    "    (0,1):3, (1,2):5, (1,3):0, (1,4):4, (1,5):2, (1,7):1, (1,8):6, (1,10):7, (1,11):8\n",
    "        }\n",
    "\n",
    "forb=dict()\n",
    "#for e in g.edges(labels=False):\n",
    "#    if max(e) <= 7:\n",
    "#        forb[e] = [7,8,9,10,11,12,13,14]\n",
    "\n",
    "expand_forb_from_precolor(g, precolor, forb)\n",
    " \n",
    "print('Testing core + 1 triangle +1 vertex...')\n",
    "\n",
    "precolor[(6,10)]=6\n",
    "precolor[(0,9)]=6\n",
    "precolor[(0,6)]=0\n",
    "\n",
    "\n",
    "for u in [11]:\n",
    "    for v in range(11):\n",
    "        if v not in g.neighbors(u):\n",
    "            can_add_edge(g, 12, precolor, dict(), (u,v))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ebdfda3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "if calculate_all:\n",
    "    print(\"Proof is done\")\n",
    "else:\n",
    "    print(\"Proof most of the proof done.\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

